Bounding the forward classical capacity of bipartite quantum channels

We introduce various measures of forward classical communication for bipartite quantum channels. Since a point-to-point channel is a special case of a bipartite channel, the measures reduce to measures of classical communication for point-to-point channels. As it turns out, these reduced measures have been reported in prior work of Wang et al. on bounding the classical capacity of a quantum channel. As applications, we show that the measures are upper bounds on the forward classical capacity of a bipartite channel. The reduced measures are upper bounds on the classical capacity of a point-to-point quantum channel assisted by a classical feedback channel. Some of the various measures can be computed by semi-definite programming.

==> anc/Bell_dm.m <==
function [H] = Bell_dm(d)%computes density matrix of unnormalized Bell state 
    H=zeros(d^2);
    h=zeros(d,d,d,d);
for i=1:d
    for j=1:d
        h(j,j,i,i)=1.0;
    end
end
k1=0;
for i1=1:d
    for j1=1:d
        k1=k1+1;
        k2=0;
       for i2=1:d
            for j2=1:d
                k2=k2+1;
                    H(k1,k2)=h(i1,j1,i2,j2);
       
            end
       end
    end
end
end



==> anc/BipartiteGeoRenyiUpsilonInfo.m <==
% compute the maximal Renyi Upsilon information
% input JN: the Choi matrix of the channel
%        d: dimension vector in the order of [da db]
%        l: divergence level l

% modified version of a file originally by Kun Fang

function [t N0] = BipartiteGeoRenyiUpsilonInfo(JN,d,l)

da = d(1);
db = d(2);
JN = (JN+JN')/2; % avoid numerical problems from non-Hermitian JN
cvx_precision best

% ordering for bipartite operators is A A' B' B

% da = dA * dAp
% db = dBp * dB

dA = sqrt(da);
dAp = sqrt(da);

dB = sqrt(db);
dBp = sqrt(db);

if l >= 1

cvx_begin sdp quiet

variable M(da*db,da*db) hermitian
variable N0(da*db,da*db) hermitian
variable N(da*db,da*db,l) hermitian
variable S(da*db,da*db) hermitian
variable R(da*db,da*db) hermitian
variable y


minimize y
subject to

    y*eye(dA * dB) - PartialTrace(M,[2 3],[dA dAp dBp dB]) >= 0;
    
    [M JN; JN N(:,:,l)] >= 0;
    for i = 2:l
       [JN N(:,:,i); N(:,:,i) N(:,:,i-1)]  >= 0;
    end
    [JN N(:,:,1); N(:,:,1) N0]  >= 0;
    
    % set conditions
    
    R + PartialTranspose(N0,[3 4],[dA dAp dBp dB]) >= 0;
    R - PartialTranspose(N0,[3 4],[dA dAp dBp dB]) >= 0;
    S + PartialTranspose(R,[3 4],[dA dAp dBp dB]) >= 0;
    S - PartialTranspose(R,[3 4],[dA dAp dBp dB]) >= 0;
    
    PartialTrace(S,2,[dA dAp dBp dB]) == kron(eye(dA)/dA, PartialTrace(S,[1 2],[dA dAp dBp dB]));
    
    eye(dA * dB) - PartialTrace(S,[2 3],[dA dAp dBp dB]) >= 0;
    
cvx_end
end

% we do not ever take l = 0


t = 2^l*log2(y);

end

==> anc/BipartiteUpsilonInfoBicovariant.m <==
% compute the maximal Renyi Upsilon information
% input JN: the Choi matrix of the channel
%        d: dimension vector in the order of [da db]
%        l: divergence level l

% modified version of a file originally written by Kun Fang

function [t] = BipartiteUpsilonInfoBicovariant(JN,d)

da = d(1);
db = d(2);
JN = (JN+JN')/2; % avoid numerical problems from non-Hermitian JN
cvx_precision best

% ordering for bipartite operators is A A' B' B

% da = dA * dAp
% db = dBp * dB

dA = sqrt(da);
dAp = sqrt(da);

dB = sqrt(db);
dBp = sqrt(db);


cvx_begin sdp quiet

variable M(da*db,da*db) hermitian
variable S(da*db,da*db) hermitian
variable R(da*db,da*db) hermitian

minimize quantum_rel_entr(JN/(dA*dB),M/(dA*dB))/log(2)
subject to

    M >= 0; 

    % set conditions
    
    R + PartialTranspose(M,[3 4],[dA dAp dBp dB]) >= 0;
    R - PartialTranspose(M,[3 4],[dA dAp dBp dB]) >= 0;
    S + PartialTranspose(R,[3 4],[dA dAp dBp dB]) >= 0;
    S - PartialTranspose(R,[3 4],[dA dAp dBp dB]) >= 0;
    
    PartialTrace(S,2,[dA dAp dBp dB]) == kron(eye(dA)/dA, PartialTrace(S,[1 2],[dA dAp dBp dB]));
    
    eye(dA * dB) - PartialTrace(S,[2 3],[dA dAp dBp dB]) >= 0;
    
cvx_end

% we never consider l = 0

t = cvx_optval;

end

==> anc/ExampleDPchannel.m <==
% Written by Kun Fang

% Choi matrix of the depolarizing channel with parameter p and dimension d
function J = ExampleDPchannel(d,p)
J = (1-p)*MaxEntangled(d,0,0)*MaxEntangled(d,0,0)' + p*eye(d^2)/d;
end

==> anc/ExampleNoisyCNOTchannel.m <==
% Choi matrix of the noisy CNOT which has input systems AA' and output
% systems BB;

function J = ExampleNoisyCNOTchannel(q)
    dA = 2; 
    dAp=dA; 
    dB=2;
    dBp=dB;
    
    Uent=[1 0 0 0; 0 1 0 0; 0 0 0 1; 0 0 1 0];%CNOT  
    
    % A A' B' B
   
    
    J1 = kron(kron(eye(dA),Uent),eye(dB))*(kron(Bell_dm(dA),Bell_dm(dB))*kron(kron(eye(dA),Uent'),eye(dB)));
    
    J2 = kron(kron(kron(eye(dA),eye(dAp)), eye(dBp)),eye(dB)) / (dAp*dBp);
    
    J= (1-q)*J1+ q*J2;
end

==> anc/ExamplePartialSwap.m <==
% Choi matrix of the partial swap with parameter q, and Boolean value
% traceout (corresponding to tracing out Alice's subsystem)

function J = ExamplePartialSwap(q)

    dA=2; %implicit output systems: B, B', each of dimension dA
    dAp=dA; 
    dB=2;
    dBp=dB;
    
    S=swapOperator(dA);
    
    % ordering is A A' B' B
    
    U=sqrt(1-q)*eye(dAp*dBp)+sqrt(-1)*sqrt(q)*S; %partial swap channel description
    J=kron(kron(eye(dA),U),eye(dB))*kron(Bell_dm(dA),Bell_dm(dB))*kron(kron(eye(dA),U'),eye(dB));
    
end

==> anc/UpsilonInfoCovariant.m <==
% compute the Upsilon information for covariant quantum channel
% input JN: the Choi matrix of the channel
%        d: dimension vector in the order of [da db]
% Written by Kun Fang

function r = UpsilonInfoCovariant(JN,d)
da = d(1);
db = d(2);
JN = (JN+JN')/2; % avoid numerical problems from non-Hermitian JN

cvx_begin sdp quiet

variable JM(da*db,da*db) hermitian
variable R(da*db,da*db) hermitian
variable S(db,db) hermitian

r = quantum_rel_entr(JN/da,JM/da)/log(2);

minimize r
subject to
    JM >= 0; R >= 0; S >= 0;
    R + PartialTranspose(JM,2,[da db]) >= 0;
    R - PartialTranspose(JM,2,[da db]) >= 0;
    Tensor(eye(da),S) + PartialTranspose(R,2,[da db]) >= 0;
    Tensor(eye(da),S) - PartialTranspose(R,2,[da db]) >= 0;
    trace(S) <= 1;
    
cvx_end
end

==> anc/main_dep_ch.m <==
% depolarizing channel 

% requires CVX and QETLab

clear

d = 2;

p_vec = linspace(0.00001,0.99999,50);

ccLower = zeros(1,length(p_vec));
ccUpper1 = zeros(1,length(p_vec));

for i = 1:length(p_vec)

    p = p_vec(i)
    
    ChoiDP = ExampleDPchannel(d,p);
    
    ccUpper1(i) = UpsilonInfoCovariant(ChoiDP,[d d]);
    
    ccLower(i) = 1 + (1-p/2)*log2(1-p/2) + (p/2) * log2(p/2); 
    
end

plot(p_vec,ccLower,'-',p_vec,ccUpper1,'-.')

xlabel('p')
ylabel('Rate')

legend('Holevo information',  'Upsilon Information')

==> anc/main_noisy_CNOT.m <==
clear

% requires CVX and QETLab

p_vec = [linspace(0.0001,0.9999,100)];

ccUpper = zeros(1,length(p_vec));

d = 4;

for i = 1:length(p_vec)

    p = p_vec(i);
    
    Choi = ExampleNoisyCNOTchannel(p);
        
    ccUpper(i) = BipartiteUpsilonInfoBicovariant(Choi, [d d]);
    
    p
    
end

plot(p_vec,ccUpper)

xlabel('p')
ylabel('Rate') 


legend('Upsilon Information')

==> anc/main_partial_swap.m <==
clear

% computes and plots the geometric Renyi Upsilon information of the unitary partial swap channel

% requires CVX and QETLab

% sample more finely for small values

p_vec = [linspace(0,.05,200) linspace(.051,1,50)];

ccUpper = zeros(1,length(p_vec));

d = 4; 

for i = 1:length(p_vec)

    p = p_vec(i);
            
    Choi = ExamplePartialSwap(p); 
        
    ccUpper(i) = BipartiteGeoRenyiUpsilonInfo(Choi,[d d], 4);
    
    p
    
end

plot(p_vec,ccUpper)

xlabel('p')
ylabel('Rate') 

legend('Geometric Renyi Upsilon Information')


==> anc/swapOperator.m <==
function [H] = swapOperator(d)%returns swap operator
    H=zeros(d^2);
    h=zeros(d,d,d,d);
for i=1:d
    for j=1:d
        h(i,j,j,i)=1.0;
    end
end
k1=0;
for i1=1:d
    for j1=1:d
        k1=k1+1;
        k2=0;
       for i2=1:d
            for j2=1:d
                k2=k2+1;
                    H(k1,k2)=h(i1,j1,i2,j2);
       
            end
       end
    end
end
end


